Changes of graph structure of transition probability matrices indicate the slowest kinetic relaxations

Graphs of the most probable transitions for a transition probability matrix, $e^{\tau K}$, i.e., the time evolution matrix of the transition rate matrix $K$ over a finite time interval $\tau$, are considered. We study how the graph structures of the most probable transitions change as functions of $\tau$, thereby elucidating that a kinetic threshold $\tau_g$ for the graph structures exists. Namely, for $\tau<\tau_g$, the number of connected graph components are constant. In contrast, for $\tau\geq \tau_g$, recombinations of most probable transitions over the connected graph components occur multiple times, which introduce drastic changes into the graph structures. Using an illustrative multi-funnel model, we show that the recombination patterns indicate the existence of the eigenvalues and eigenvectors of slowest relaxation modes quite precisely. We also devise an evaluation formula that enables us to correct the values of eigenvalues with high accuracy from the data of merging processes. We show that the graph-based method is valid for a wide range of kinetic systems with degenerate, as well as non-degenerate, relaxation rates.

==> anc/LM4funnel.dat <==
0.018310749672234856
0.10117574949277931
0.27849079084362677
0.3698591350332551
0.4130608483562833
0.5492348954597829
0.6064547961797166
0.6406666371277614
0.6858098358700008
0.7379949438428363
0.8066060521765666
0.8849455870233435
0.9657881590519553
0.020286389121945952
0.14277426834790252
0.2980064353796268
0.3969018342383312
0.4186172274896573
0.55636625958693
0.62101199198238
0.646679509874404
0.6877017002876701
0.7400710565573876
0.8088575385511729
0.9255011421295577
0.9892908305069072
0.036001379222463076
0.20576947645913368
0.3071913629617885
0.40586051425571823
0.4345854993408769
0.559927644796237
0.6283687602021691
0.6636128555707407
0.707988089409616
0.7498574659129712
0.8091638389023953
0.9532680938252611
0.05900007263820176
0.27849079084362677
0.3969018342383312
0.4345854993408769
0.6016691616322887
0.6406666371277614
0.6877017002876701
0.7498574659129712
0.8216541109688027
0.9657881590519553

==> anc/SP4funnel.dat <==
34	47	1.0000192904606344
21	31	1.0022550863867807
37	46	1.003536440176155
23	48	1.0052275532220105
10	30	1.0078969239015185
33	38	1.009793847083373
2	39	1.0120984456531261
24	48	1.014118898520513
17	40	1.016483055143062
22	26	1.018853700363664
5	28	1.0204463545361726
9	13	1.0214640111124462
17	45	1.02373095548227
1	48	1.0263168560217975
15	45	1.0292018669499747
22	44	1.0317781925039666
34	46	1.0341587722208878
25	26	1.036326131020497
5	19	1.038493219516028
18	44	1.0396542778168565
11	29	1.041492667658243
4	39	1.043674298357526
13	38	1.0455954915304349
15	35	1.0479072606480548
20	29	1.0504516682176521
34	39	1.0536721371636946
28	47	1.0560181511723237
15	30	1.0591308792363068
6	17	1.060946446756379
13	48	1.0629084357976375
20	47	1.0644396921466894
9	42	1.0665382100552452
36	39	1.068089628075561
36	43	1.071822529131521
12	23	1.074326138703602
26	33	1.0771145191787415
11	22	1.0801832948658847
15	31	1.0816409191765881
1	38	1.0838020955486876
19	29	1.0862540628369821
10	46	1.088182096803039
2	24	1.0904107489945336
25	29	1.0929695779420263
21	35	1.0957827806939018
12	28	1.0985667933827972
18	26	1.1005204192387483
5	32	1.10241861147171
12	22	1.1050665557214796
1	40	1.1077580991344749
24	36	1.1099695132566199
15	29	1.1125635550358526
5	26	1.1149283594944444
7	43	1.1186700087669932
16	48	1.1217422621775937
3	30	1.1261873853741753
25	45	1.1298102284777638
11	37	1.1327669029701137
10	39	1.1377688363913732
1	2	0.20479272439318413
1	3	0.40485877296379924
1	4	0.4893121815081883
1	5	0.44050963498834783
1	6	0.6900701150932149
1	7	0.700490080951033
1	8	0.7568362787536215
1	9	0.8314822967504564
1	10	0.7655928289214837
1	11	0.8971951094129316
1	19	0.998263262086654
2	3	0.36966899520653335
2	4	0.4584341050803182
2	5	0.45220798593882044
2	6	0.5938936948928747
2	7	0.6760033449486603
2	8	0.6824883219255194
2	9	0.748831865701689
2	10	0.7564561588199898
2	11	0.8501974062320029
2	12	0.897611871650444
2	13	0.9932741383691595
2	17	0.9849631305874205
2	19	0.9858060524498091
2	21	0.9991272258403802
3	4	0.38768994997793543
3	5	0.46180874358387564
3	6	0.5836803279532148
3	7	0.7384031523545812
3	8	0.7536130529712565
3	9	0.8055851475151247
3	10	0.8834058826591986
3	11	0.9343284732536739
4	5	0.4848632858890929
4	6	0.5678800786066042
4	7	0.7477235348920246
4	8	0.7387783933072105
4	9	0.7150525839830241
4	10	0.7697435721223893
4	11	0.9076795494259634
5	6	0.6326523533392937
5	7	0.6226652145874205
5	8	0.7086943801922237
5	9	0.7557841253417691
5	10	0.7701838109025566
5	11	0.8170612616738089
5	12	0.9289156881241973
5	15	0.9922367879182892
5	22	0.9978741742716032
5	23	0.9834948464862374
5	25	0.9856813098117593
6	7	0.7431850013203303
6	8	0.7780957206313823
6	9	0.7422838312003657
6	10	0.8238990069852105
6	11	0.934311392414434
6	12	0.980154599418938
6	19	0.9825843976937948
7	8	0.7186992775181309
7	9	0.7110044222284786
7	10	0.8595157730875993
7	11	0.8732435183369978
7	12	0.9166479919409077
7	16	0.9976343238270791
8	9	0.7963791289182375
8	10	0.7480851113928948
8	11	0.8636913170684692
8	21	0.9979226985303681
8	25	0.9932228652707117
9	10	0.8207833861740667
9	11	0.8733022600299856
9	12	0.9058862197476689
9	24	0.9961558217357792
10	11	0.9157561419480227
10	15	0.9866552415376953
10	16	0.9802228331886211
10	23	0.9845861026910095
11	12	0.9543686665037965
11	19	0.995474093862194
12	15	0.9875652447218739
13	16	0.9867619634939133
13	43	0.9994570578326263
14	15	0.19443826931698038
14	16	0.34668326079083656
14	17	0.5132709776357607
14	18	0.4372325649532782
14	19	0.6458948455028776
14	20	0.7598773070579806
14	21	0.7358561837146074
14	22	0.7072526494625727
14	23	0.8666583122648037
14	24	0.8211058414650908
14	25	0.9643354538364851
15	16	0.389346455927386
15	17	0.46071023278283885
15	18	0.4310105751097734
15	19	0.6419079733111549
15	20	0.7367755186639706
15	21	0.7732921316059992
15	22	0.7535761538798549
15	23	0.7762959178465456
15	24	0.9492107986923141
15	25	0.9486350126144627
16	17	0.4236790001964935
16	18	0.4344382479761066
16	19	0.656781696826265
16	20	0.7140298462623126
16	21	0.7001839513036211
16	22	0.7836826720447198
16	23	0.7581364051270417
16	24	0.8365932882771737
16	44	0.9994780119035945
17	18	0.5515688687653778
17	19	0.6518831990508375
17	20	0.6584462713314012
17	21	0.7165029641183349
17	22	0.7795078728899502
17	23	0.8729045293377425
17	24	0.9039739739982202
17	25	0.946464370698219
18	19	0.5798431559936316
18	20	0.7691806292827896
18	21	0.6626026980622024
18	22	0.7979552577803755
18	23	0.753440725000802
18	24	0.9145525878037909
19	20	0.6970643518452857
19	21	0.7807588502046419
19	22	0.7854364203529175
19	23	0.7935843853123443
19	24	0.8191997801182218
19	25	0.9624263161416367
20	21	0.7915628158504283
20	22	0.7316552722154361
20	23	0.8791087138105211
20	24	0.8731587778112037
20	25	0.9834212157755071
21	22	0.727166108689577
21	23	0.7691937604194953
21	24	0.9235527316580456
21	25	0.945536395217699
22	23	0.8658286871359092
22	24	0.8657005037352205
23	24	0.8938234367630581
23	25	0.9679260054134188
27	28	0.26030695946338706
27	29	0.42215737735077885
27	30	0.543796296689939
27	31	0.49058291173325047
27	32	0.6174633488697664
27	33	0.6599295468607447
27	34	0.7795360554828294
27	35	0.7824592795517656
27	36	0.8695694813146664
27	37	0.9104677660963415
27	38	0.9908089943201933
27	39	0.9870906562031669
27	40	0.9770890851855739
27	44	0.9658865621815702
28	29	0.31730924870429744
28	30	0.4201970929349563
28	31	0.4907232311653993
28	32	0.5869032766208058
28	33	0.6735206315556878
28	34	0.690013651815758
28	35	0.7181284088417649
28	36	0.8692973936640107
28	37	0.8327549235973384
28	42	0.9862047896632574
28	45	0.9655525991435709
29	30	0.5016589362678551
29	31	0.5774483026751251
29	32	0.6892330071123465
29	33	0.7001440980060696
29	34	0.7592933918403686
29	35	0.8465143140646262
29	36	0.8330250964045584
29	37	0.8639635448817269
30	31	0.534310444230793
30	32	0.6822935621980967
30	33	0.7162534020362792
30	34	0.8063744130810239
30	35	0.8244245816668097
30	36	0.786424961302694
30	37	0.9041856774022572
30	38	0.9767242890194349
30	44	0.9936263880292466
30	46	0.9705293474684095
31	32	0.6326499981540313
31	33	0.6482718320758784
31	34	0.8024826599374625
31	35	0.736758380672266
31	36	0.7838686830316974
31	37	0.8835552959187588
31	43	0.9831049722963286
31	44	0.9643728306100154
31	46	0.99131530659158
32	33	0.7562538998114893
32	34	0.7017986198630979
32	35	0.7665797145566031
32	36	0.8200964034180152
32	37	0.9297877248685671
32	43	0.999668713726779
32	45	0.9995974509013601
33	34	0.7783123131407593
33	35	0.7209491523931641
33	36	0.8700168334826314
33	37	0.8454378938615483
33	40	0.9944775420439486
34	35	0.7818974997765729
34	36	0.8971533795031288
34	37	0.8273935411006138
34	38	0.9943143858312755
35	36	0.854542824707252
35	37	0.8588450690793346
35	39	0.9843688258623973
35	40	0.9712253666946699
35	44	0.9881813748164854
35	48	0.9924717378449611
36	37	0.9177340420940874
36	44	0.9777921916116987
36	46	0.9828384619918875
36	47	0.9820811834455931
37	42	0.9931529353738615
37	45	0.9902362789567849
37	48	0.9846284215162764
38	39	0.9735527001637791
38	44	0.9874460797580576
38	45	0.9686726863403626
39	40	0.41432501519210185
39	41	0.4635530375257603
39	42	0.5763839621028529
39	43	0.7022694200804673
39	44	0.672016757925733
39	45	0.7566405459919034
39	46	0.8397744625521991
39	47	0.8923695278683809
40	41	0.5312123267138849
40	42	0.49753431084858096
40	43	0.6321162321809729
40	44	0.6601199507635187
40	45	0.8131719302989027
40	46	0.8025216710821573
40	47	0.9104030383582851
41	42	0.5160370011380883
41	43	0.7281720672609044
41	44	0.7052375785844472
41	45	0.7800242640912246
41	46	0.8958446748024214
41	47	0.8965198148432856
41	48	0.9928105934066231
42	43	0.7081575010873681
42	44	0.7300026427297824
42	45	0.770768941400177
42	46	0.8262796418194605
42	47	0.9067923296259105
42	48	0.9961853189497429
43	44	0.7838168816010405
43	45	0.7034084592945812
43	46	0.7844693972206943
43	47	0.8677407783910367
44	45	0.8229613887458969
44	46	0.775016083584937
44	47	0.8922705483798042
45	46	0.8063682269817156
45	47	0.8990855723221125
46	47	0.8926884331365759
